Structural equation modelling--based meta-analytic model for diagnostic test accuracy studies

Bivariate random-effects models are commonly used to jointly synthesize sensitivity and specificity in diagnostic test accuracy (DTA) meta-analysis. However, existing approaches may be sensitive to distributional assumptions and may produce biased estimates of accuracy and between-study heterogeneity with sparse meta-analytic data. We proposed a novel bivariate structural equation modelling (BSEM) approach for DTA meta-analysis and evaluated its performance relative to the bivariate linear mixed model (BLMM) and bivariate generalized linear mixed model (BGLMM). We conducted extensive simulations under varying study, sample-size, accuracy, and heterogeneity conditions. We assessed model performance using bias, root mean squared error (RMSE), confidence interval width, empirical 95% coverage probability (CP), and convergence. We generated study-specific random effects from bivariate normal, t, and Laplace distributions to assess robustness to distributional misspecification. We also applied the models to two empirical DTA datasets. The BSEM generally produced smaller bias and RMSE and nominal-level CP for pooled sensitivity and specificity than the BLMM, while the BGLMM generally yielded results between the two approaches. The BLMM showed stable convergence but tended to underestimate between-study heterogeneity. We observed similar performance patterns under the three random-effects distributions. In the empirical applications, differences between model estimates were generally consistent with patterns observed in the simulations. Overall, the proposed BSEM provided a flexible alternative approach for jointly modelling sensitivity and specificity in DTA meta-analysis, with performance that was generally favourable relative to the BLMM and comparable to the BGLMM across the simulated and empirical settings considered.

==> anc/appendices.tex <==
\documentclass{article}



\usepackage{arxiv}

\usepackage[utf8]{inputenc} % allow utf-8 input
\usepackage[T1]{fontenc}    % use 8-bit T1 fonts
\usepackage{hyperref}       % hyperlinks
\usepackage{url}            % simple URL typesetting
\usepackage{booktabs}       % professional-quality tables
\usepackage{amsfonts}       % blackboard math symbols
\usepackage{nicefrac}       % compact symbols for 1/2, etc.
\usepackage{microtype}      % microtypography
\usepackage{lipsum}		% Can be removed after putting your text content
\usepackage{graphicx}
\usepackage[super,sort&compress]{natbib}
\usepackage{doi}
\usepackage{amsmath,amssymb,mathtools}
%\usepackage{biblatex}
\setlength{\parskip}{0pt}
\setlength{\parindent}{15pt}

\usepackage{booktabs}
\usepackage{threeparttable}
\usepackage{tabularx}
\usepackage{array}

\title{Ancillary files to the article titled ``Structural equation modelling--based meta-analytic model for diagnostic test accuracy studies"}

%\date{September 9, 1985}	% Here you can change the date presented in the paper title
%\date{} 					% Or removing it

\author{ \href{https://orcid.org/0000-0002-3154-3855}{\includegraphics[scale=0.06]{orcid.pdf}\hspace{1mm}Zelalem F. Negeri}\thanks{Corresponding author: Zelalem F. Negeri, Ph.D., Department of Statistics and Actuarial Science; University of Waterloo, M3 4116; Waterloo, Ontario, Canada N2L 3G1; Tel +1 519 888 4567, ext 4118; Email: znegeri@uwaterloo.ca.} \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada
}


% Uncomment to remove the date
%\date{}

% Uncomment to override  the `A preprint' in the header
%\renewcommand{\headeright}{Technical Report}
%\renewcommand{\undertitle}{Technical Report}
\renewcommand{\shorttitle}{SEM--based meta-analysis of DTAs}

%%% Add PDF metadata to help others organize their library
%%% Once the PDF is generated, you can check the metadata with
%%% $ pdfinfo template.pdf

\begin{document}
\maketitle


\newpage

\appendix

\section{Results for real-life diagnostic test accuracy datasets}
\label{Appendix A}

\begin{table}[ht]
\renewcommand{\thetable}{A.1}
\centering
\caption{Study-specific diagnostic test accuracy data for the IAQ study by Patrick \textit{et al.} (1994)}
\begin{tabular}{@{}llcccccccc@{}}
  \hline
author & study\_id & result\_id & type & TP & FN & FP & TN & population \\ 
  \hline
Fortman et al, 1984 & 5.00 &   1 & IAQ & 379.00 & 37.00 & 9.00 & 854.00 & G \\ 
Fortman et al, 1984 & 5.00 &   2 & IAQ & 478.00 & 72.00 & 45.00 & 1078.00 & G \\ 
Pierce et al, 1987 & 15.00 &   1 & IAQ & 312.00 & 24.00 & 45.00 & 594.00 & G \\ 
Prignot, 1987 & 17.00 &   1 & IAQ & 28.00 & 3.00 & 2.00 & 164.00 & G \\ 
Saloojee et al, 1982 & 18.00 &   1 & IAQ & 346.00 & 3.00 & 13.00 & 77.00 & G \\ 
Saloojee et al, 1982 & 18.00 &   2 & IAQ & 336.00 & 3.00 & 25.00 & 75.00 & G \\ 
Slattery et al, 1989 & 20.00 &   1 & IAQ & 149.00 & 8.00 & 15.00 & 370.00 & G \\ 
Stookey et al, 1987 & 21.00 &   1 & IAQ & 213.00 & 47.00 & 2.00 & 76.00 & G \\ 
Stookey et al, 1987 & 21.00 &   2 & IAQ & 206.00 & 28.00 & 9.00 & 95.00 & G \\ 
Stookey et al, 1987 & 21.00 &   3 & IAQ & 214.00 & 0.00 & 2.00 & 20.00 & G \\ 
Stookey et al, 1987 & 21.00 &   4 & IAQ & 187.00 & 6.00 & 29.00 & 14.00 & G \\ 
Stookey et al, 1987 & 21.00 &   5 & IAQ & 207.00 & 0.00 & 9.00 & 20.00 & G \\ 
Van Vunakis, 1989 & 22.00 &   1 & IAQ & 126.00 & 11.00 & 0.00 & 181.00 & G \\ 
Van Vunakis, 1989 & 22.00 &   2 & IAQ & 115.00 & 7.00 & 2.00 & 179.00 & G \\ 
Vogt et al, 1977 & 23.00 &   1 & IAQ & 77.00 & 2.00 & 1.00 & 43.00 & G \\ 
Vogt et al, 1977 & 23.00 &   2 & IAQ & 83.00 & 2.00 & 11.00 & 43.00 & G \\ 
Vogt et al, 1977 & 23.00 &   3 & IAQ & 71.00 & 3.00 & 7.00 & 42.00 & G \\ 
Vogt et al, 1977 & 23.00 &   4 & IAQ & 76.00 & 3.00 & 18.00 & 42.00 & G \\ 
Wagenknecht et al, 1990 & 24.00 &   1 & IAQ & 1357.00 & 185.00 & 68.00 & 3322.00 & G \\ 
Wald et al, 1981 & 25.00 &   1 & IAQ & 1649.00 & 17.00 & 423.00 & 6632.00 & G \\ 
   \hline
\end{tabular}
\end{table}


\begin{table}[ht]
\renewcommand{\thetable}{A.2}
\centering
\caption{Study-specific diagnostic test accuracy data for the DVT study by Kearon \textit{et al.} (1998)}
\begin{tabular}{@{}rrlrlrrrrrrrr@{}}
  \hline
 id & study & year & patients & tp & np & tn & nn & TP & FN & TN & FP \\ 
  \hline
1 & Elias et al. & 1987 & symptomatic & 325 & 333 & 483 & 505 & 325 &   8 & 483 &  22 \\ 
3 & Vogel et al. & 1987 & symptomatic &  20 &  25 &  29 &  29 &  20 &   5 &  29 &   0 \\ 
4 & Cronan et al. & 1987 & symptomatic &  25 &  28 &  23 &  23 &  25 &   3 &  23 &   0 \\ 
5 & O'Leary et al. & 1988 & symptomatic &  22 &  25 &  24 &  25 &  22 &   3 &  24 &   1 \\ 
6 & Lensing et al. & 1989 & symptomatic &  70 &  77 & 142 & 143 &  70 &   7 & 142 &   1 \\ 
7 & Monreal et al. & 1989 & symptomatic &  40 &  46 &  18 &  19 &  40 &   6 &  18 &   1 \\ 
8 & Rose et al. & 1990 & symptomatic &  27 &  34 &  36 &  41 &  27 &   7 &  36 &   5 \\ 
9 & Mitchell et al. & 1991 & symptomatic &  25 &  29 &  28 &  35 &  25 &   4 &  28 &   7 \\ 
10 & Schindler et al. & 1990 & symptomatic &  40 &  40 &  27 &  37 &  40 &   0 &  27 &  10 \\ 
11 & Mattos et al. & 1992 & symptomatic &  39 &  41 &  29 &  36 &  39 &   2 &  29 &   7 \\ 
12 & Heijboer et al. & 1992 & symptomatic &  75 &  97 &  59 &  60 &  75 &  22 &  59 &   1 \\ 
13 & Quintavalla et al. & 1992 & symptomatic &  49 &  50 &  50 &  50 &  49 &   1 &  50 &   0 \\ 
14 & Bradley et al. & 1993 & symptomatic &  33 &  34 &  75 &  75 &  33 &   1 &  75 &   0 \\ 
15 & Aronen et al. & 1994 & symptomatic &  20 &  23 &  64 &  64 &  20 &   3 &  64 &   0 \\ 
16 & Burke et al. & 1994 & symptomatic &  94 & 121 & 346 & 353 &  94 &  27 & 346 &   7 \\ 
17 & Wells et al. & 1995 & symptomatic &  22 &  25 &  45 &  47 &  22 &   3 &  45 &   2 \\ 
19 & Barnes et al. & 1989 & asymptomatic &  10 &  25 &  47 &  53 &  10 &  15 &  47 &   6 \\ 
20 & Borris et al. & 1989 & asymptomatic &  15 &  24 &  29 &  32 &  15 &   9 &  29 &   3 \\ 
21 & Borris et al. & 1990 & asymptomatic &  10 &  14 &  44 &  47 &  10 &   4 &  44 &   3 \\ 
22 & Barnes et al. & 1991 & asymptomatic &  13 &  23 & 123 & 123 &  13 &  10 & 123 &   0 \\ 
23 & Woolson et al. & 1990 & asymptomatic &  10 &  32 &  55 &  56 &  10 &  22 &  55 &   1 \\ 
24 & Woolson and Pottorff & 1991 & asymptomatic &  16 &  61 & 184 & 186 &  16 &  45 & 184 &   2 \\ 
25 & Ginsberg et al. & 1991 & asymptomatic &  12 &  49 & 137 & 138 &  12 &  37 & 137 &   1 \\ 
26 & Agnelli et al. & 1992 & asymptomatic &  13 &  26 &  66 &  74 &  13 &  13 &  66 &   8 \\ 
28 & Davidson et al. & 1992 & asymptomatic &  24 &  42 &  55 &  57 &  24 &  18 &  55 &   2 \\ 
29 & Mattos et al. & 1992 & asymptomatic &  17 &  27 &  85 &  91 &  17 &  10 &  85 &   6 \\ 
30 & Elliot et al. & 1993 & asymptomatic &   5 &  22 &  45 &  46 &   5 &  17 &  45 &   1 \\ 
31 & Crippa et al. & 1995 & asymptomatic &  18 &  31 & 240 & 245 &  18 &  13 & 240 &   5 \\ 
32 & Magnusson et al. & 1996 & asymptomatic &  24 &  28 & 104 & 104 &  24 &   4 & 104 &   0 \\ 
33 & Atri et al. & 1996 & asymptomatic &  26 &  55 &  81 &  89 &  26 &  29 &  81 &   8 \\ 
   \hline
\end{tabular}
\end{table}



\renewcommand{\thefigure}{A.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Figure_A1.pdf}
        \caption{95\% confidence ellipses for the IAQ meta-analysis of Patrick \textit{et al.} (1994). The solid dark circle dots and dashed ellipses denote the observed logit-transformed sensitivity (x-axis) and specificity (y-axis) values and their 95\% confidence ellipses, respectively. The solid blue diamond and the red ellipse around it represent the BSEM-based pooled point estimates and the 95\% confidence ellipse, respectively, of the logit-transformed sensitivity and specificity. The outer and larger ellipse in green denotes the 95\% confidence ellipse for the random effects, drawn using the BSEM-based estimated random-effects variances and covariance parameters. The green lines with arrows pointing in both directions indicate the logit-scaled pooled sensitivity (x-axis) and specificity (y-axis) along with their respective 95\% CIs.}
        \label{confellipses_A}
    \end{figure}
\end{center}


\renewcommand{\thefigure}{A.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Figure_A2.pdf}
        \caption{95\% confidence ellipses for the DVT meta-analysis of Kearon \textit{et al.} (1998). The solid dark circle dots and dashed ellipses denote the observed logit-transformed sensitivity (x-axis) and specificity (y-axis) values and their 95\% confidence ellipses, respectively. The solid blue diamond and the red ellipse around it represent the BSEM-based pooled point estimates and the 95\% confidence ellipse, respectively, of the logit-transformed sensitivity and specificity. The outer and larger ellipse in green denotes the 95\% confidence ellipse for the random effects, drawn using the BSEM-based estimated random-effects variances and covariance parameters. The green lines with arrows pointing in both directions indicate the logit-scaled pooled sensitivity (x-axis) and specificity (y-axis) along with their respective 95\% CIs.}
        \label{confellipses_B}
    \end{figure}
\end{center}



\begin{table}[ht]
\renewcommand{\thetable}{A.3}
\centering
\caption{Estimates of regression and random-effects parameters for the DVT dataset of Kearon \textit{et al.} (1998)}

\begin{threeparttable}

\small
\renewcommand{\arraystretch}{1.15}

\begin{tabularx}{\textwidth}{
    @{}
    >{\raggedright\arraybackslash}p{0.25\textwidth}
    *{6}{>{\centering\arraybackslash}X}
    @{}
}


\toprule

&
\multicolumn{2}{c}{\textbf{BGLMM}}
&
\multicolumn{2}{c}{\textbf{BLMM}}
&
\multicolumn{2}{c}{\textbf{BSEM}}
\\

\cmidrule(lr){2-3}
\cmidrule(lr){4-5}
\cmidrule(lr){6-7}

\textbf{Parameter}
&
\textbf{Estimate (95\% CI)}
&
\textbf{$p$-value}
&
\textbf{Estimate (95\% CI)}
&
\textbf{$p$-value}
&
\textbf{Estimate (95\% CI)}
&
\textbf{$p$-value}
\\

\midrule

\multicolumn{7}{l}{\textbf{Logit sensitivity}}
\\[2pt]

\hspace{0.5cm}Intercept $(\beta_{0_{Se}})$
& $-2.295$ $(-3.272,\,-1.319)$ & $<0.001$ & $-2.214$ $(-3.12,\, -1.309)$ & $<0.001$ & $-2.424$ $(-3.483,\, -1.366)$ & $<0.001$\\

\hspace{0.5cm}Covariate effect $(\beta_{1_{Se}})$
& $2.257$ $(1.636,\,2.879)$ & $<0.001$ & $2.162$ $(1.584,\, 2.741)$ & $<0.001$ & $2.363$ $(1.697,\, 3.029)$ & $<0.001$ 
\\[4pt] \hline

\multicolumn{7}{l}{\textbf{Logit specificity}}
\\[2pt]

\hspace{0.5cm}Intercept $(\beta_{0_{Sp}})$
& $3.552$ $(1.933,\,5.171)$ & $<0.001$ & $3.471$ $(2.107,\, 4.836)$ & $<0.001$ & $3.760$ $(2.245,\, 5.275)$ & $<0.001$
\\

\hspace{0.5cm}Covariate effect $(\beta_{1_{Sp}})$
& $-0.142$ ($-1.161,\,0.877$) & $0.785$ & $-0.266$ $(-1.125,\, 0.593)$ & $0.544$ & $-0.184$ $(-1.116,\, 0.747)$ & $0.698$
\\[4pt] \hline

\multicolumn{7}{l}{\textbf{Random-effects}}
\\[2pt]

\hspace{0.5cm} $\sigma_1^2$
& $0.540$ & - & $0.431$ & - & $0.632$ & -
\\

\hspace{0.5cm} $\sigma_2^2$
& $1.464$ & - & $0.865$ & - & $1.447$ & -
\\

\hspace{0.5cm} $\sigma_{12}$
& $-0.187$ & - & $-0.213$ & - & $-0.244$ & -
\\

\hspace{0.5cm} $\rho$
& $-0.210$ & - & $-0.349$ & - & $-0.255$ & -
\\

\bottomrule

\end{tabularx}

\begin{tablenotes}[flushleft]
\footnotesize
\item \textit{Notes:} Asymptomatic is the reference category for the covariate. The intercept represents the pooled logit sensitivity or specificity for asymptomatic participants, while the covariate effect represents the difference in pooled logit sensitivity or specificity between symptomatic and asymptomatic participants.
\end{tablenotes}

\end{threeparttable}
\end{table}



\clearpage
\newpage
\section{Bias plots for pooled sensitivity and specificity}
\label{Appendix B}

\renewcommand{\thefigure}{B.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_1_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_2_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_3_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_4_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_5_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_6_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_7_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_8_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_9_ML_normal.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}


\renewcommand{\thefigure}{B.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_1_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_2_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_3_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_4_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_5_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_6_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_7_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_8_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_9_ML_t.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}


\renewcommand{\thefigure}{B.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_1_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_2_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_3_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_4_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_5_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_6_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_7_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_8_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{B.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_SeSp_Fig_9_ML_laplace.pdf}
        \caption{Bias of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasSeSp}
    \end{figure}
\end{center}



\clearpage
\newpage
\section{RMSE plots for pooled sensitivity and specificity}
\label{Appendix C}

\renewcommand{\thefigure}{C.1}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_1_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.2}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_2_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.3}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_3_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_4_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_5_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_6_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_7_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_8_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_9_ML_normal.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}


\renewcommand{\thefigure}{C.10}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_1_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.11}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_2_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.12}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_3_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_4_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_5_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_6_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_7_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_8_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_9_ML_t.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{C.19}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_1_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.20}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_2_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.21}
\begin{center}
    \begin{figure}[h!]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_3_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_4_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_5_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_6_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_7_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_8_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{C.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_SeSp_Fig_9_ML_laplace.pdf}
        \caption{RMSE of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSESeSp}
    \end{figure}
\end{center}


\clearpage
\newpage
\section{CI width plots for pooled sensitivity and specificity}
\label{Appendix D}

\renewcommand{\thefigure}{D.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_1_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_2_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_3_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_4_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_5_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_6_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_7_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_8_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_9_ML_normal.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}


\renewcommand{\thefigure}{D.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_1_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_2_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_3_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_4_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_5_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_6_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_7_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_8_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_9_ML_t.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{D.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_1_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_2_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_3_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_4_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_5_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_6_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_7_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_8_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{D.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CIWidth_SeSp_Fig_9_ML_laplace.pdf}
        \caption{Confidence interval widths of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CIWidthSeSp}
    \end{figure}
\end{center}


\clearpage
\newpage
\section{Coverage probability plots for pooled sensitivity and specificity}
\label{Appendix E}

\renewcommand{\thefigure}{E.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_1_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_2_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_3_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_4_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_5_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_6_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_7_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_8_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_9_ML_normal.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{E.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_1_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_2_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_3_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_4_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_5_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_6_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_7_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_8_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_9_ML_t.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{E.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_1_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_2_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_3_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_4_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_5_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_6_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_7_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_8_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{E.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{CP_SeSp_Fig_9_ML_laplace.pdf}
        \caption{Coverage probabilities of pooled sensitivity and specificity for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:CPSeSp}
    \end{figure}
\end{center}




\clearpage
\newpage
\section{Bias plots for between-study variances}
\label{Appendix F}

\renewcommand{\thefigure}{F.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_1_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_2_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_3_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_4_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_5_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_6_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_7_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_8_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_9_ML_normal.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{F.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_1_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_2_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_3_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_4_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_5_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_6_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_7_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_8_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_9_ML_t.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{F.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_1_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_2_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_3_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_4_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_5_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_6_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_7_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_8_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{F.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{Bias_Var_Fig_9_ML_laplace.pdf}
        \caption{Bias of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:biasVar}
    \end{figure}
\end{center}




\clearpage
\newpage
\section{RMSE plots for the between-study variances}
\label{Appendix G}

\renewcommand{\thefigure}{G.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_1_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_2_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_3_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_4_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_5_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_6_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_7_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_8_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_9_ML_normal.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}




\renewcommand{\thefigure}{G.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_1_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_2_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_3_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_4_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_5_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_6_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_7_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_8_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_9_ML_t.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{G.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_1_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_2_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_3_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_4_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_5_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_6_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_7_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_8_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{G.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{RMSE_Var_Fig_9_ML_laplace.pdf}
        \caption{RMSE of between-study variances for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:RMSEVar}
    \end{figure}
\end{center}



\clearpage
\newpage
\section{Bias and RMSE plots for the between-study covariance}
\label{Appendix H}

\renewcommand{\thefigure}{H.1}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_1_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.2}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_2_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.3}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_3_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.4}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_4_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.5}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_5_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.6}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_6_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.7}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_7_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.8}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_8_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.9}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_9_ML_normal.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate normal distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{H.10}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_1_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.11}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_2_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.12}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_3_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.13}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_4_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.14}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_5_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.15}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_6_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.16}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_7_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.17}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_8_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.18}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_9_ML_t.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate t distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}



\renewcommand{\thefigure}{H.19}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_1_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.20}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_2_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.21}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_3_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.40$, $\sigma_{12}=-0.30$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.22}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_4_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.23}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_5_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.24}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_6_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=\sigma_2^2=0.80$, $\sigma_{12}=-0.50$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.25}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_7_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=40$, $n_2=50$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.26}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_8_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=90$, $n_2=200$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}

\renewcommand{\thefigure}{H.27}
\begin{center}
    \begin{figure}[h]
        \centering
        \includegraphics[width = \textwidth]{BiasRMSE_CoVar_Fig_9_ML_laplace.pdf}
        \caption{Bias (top row) and RMSE (bottom row) of the between-study covariance for different combinations of true sensitivity, true specificity, and number of studies when $\sigma_1^2=1.2$, $\sigma_2^2=3.0$, $\sigma_{12}=-0.80$, $n_1=300$, $n_2=700$ and random effects were generated from the bivariate Laplace distribution}
        \label{fig:BiasRMSECoVar}
    \end{figure}
\end{center}





















\end{document}





\end{document}

